The Perils of Using Mechanical Turk to Evaluate Open-Ended Text Generation

Recent text generation research has increasingly focused on open-ended domains such as story and poetry generation. Because models built for such tasks are difficult to evaluate automatically, most researchers in the space justify their modeling choices by collecting crowdsourced human judgments of text quality (e.g., Likert scores of coherence or grammaticality) from Amazon Mechanical Turk (AMT). In this paper, we first conduct a survey of 45 open-ended text generation papers and find that the vast majority of them fail to report crucial details about their AMT tasks, hindering reproducibility. We then run a series of story evaluation experiments with both AMT workers and English teachers and discover that even with strict qualification filters, AMT workers (unlike teachers) fail to distinguish between model-generated text and human-generated references. We show that AMT worker judgments improve when they are shown model-generated output alongside human-generated references, which enables the workers to better calibrate their ratings. Finally, interviews with the English teachers provide deeper insights into the challenges of the evaluation process, particularly when rating model-generated text.

==> figs/mturk_graphs.py <==
"""
Generate graphs of the mturk experiments
"""
import os
import csv
import argparse
from itertools import tee
from datetime import datetime

from matplotlib import pyplot as plt
import numpy as np


MONTHS = {
    "Jan": 1,
    "Feb": 2,
    "Mar": 3,
    "Apr": 4,
    "May": 5,
    "Jun": 6,
    "July": 7,
    "Aug": 8,
    "Sept": 9,
    "Oct": 10,
    "Nov": 11,
    "Dec": 12,
}

FRIENDLY_NAMES = {
    "MeanWorkTimeInSeconds": "Reported Mean Time",
    "MeanRealWorkTimeInSeconds": "Adjusted Mean Time",
    "MedianRealWorkTimeInSeconds": "Adjusted Median Time",
    "NumHITs": "Median Completion Time",
}


def parse_args():
    """Parse the command line arguments"""
    parser = argparse.ArgumentParser()
    parser.add_argument("infile", type=str)
    parser.add_argument(
        "--threshold",
        type=int,
        default=40,
        help="Filter workers with median time less than threshold seconds (default 40)",
    )
    parser.add_argument(
        "--height",
        type=float,
        default=2.5,
        help="Figure height in inches",
    )
    parser.add_argument(
        "--stats",
        default=[],
        choices=[
            "MeanRealWorkTimeInSeconds",
            "MedianRealWorkTimeInSeconds",
            "MeanWorkTimeInSeconds",
            "NumHITs",
        ],
        nargs="+",
        help="What stats to report in the graph (defaults to NumHITs)",
    )

    args = parser.parse_args()
    if not args.stats:
        args.stats = ["NumHITs"]

    return args


def parse_datetime(datetime_str):
    """Parse a datetime string in MTurk format"""
    _, month, day, time, _, year = datetime_str.split()
    hours, minutes, seconds = time.split(":")

    return datetime(
        int(year),
        MONTHS[month],
        int(day),
        int(hours),
        int(minutes),
        int(seconds),
    )


def pairwise(iterable):
    """
    s -> (s0,s1), (s1,s2), (s2, s3), ...
    See https://docs.python.org/3.8/library/itertools.html#itertools-recipes
    """
    x, y = tee(iterable)
    next(y, None)
    return zip(x, y)


def compute_times(rows):
    """Compute the mean and median for the reported and actual times"""
    worker_times = {}
    for row in rows:
        worker_id = row["WorkerId"]
        worker_stats = worker_times.get(worker_id, {})
        accept_times = worker_stats.get("accept_times", [])
        accept_times.append(parse_datetime(row["AcceptTime"]))
        worker_stats["accept_times"] = accept_times

        submit_times = worker_stats.get("submit_times", [])
        submit_times.append(parse_datetime(row["SubmitTime"]))
        worker_stats["submit_times"] = submit_times

        work_times = worker_stats.get("work_times", [])
        work_times.append(int(row["WorkTimeInSeconds"]))
        worker_stats["work_times"] = work_times

        worker_times[worker_id] = worker_stats

    computed_times = []
    for worker_id, worker_stats in worker_times.items():
        work_times = worker_stats["work_times"]
        accept_times = sorted(worker_stats["accept_times"])
        submit_times = sorted(worker_stats["submit_times"])

        num_hits = len(submit_times)
        total_work_time = (submit_times[-1] - accept_times[0]).total_seconds()
        submit_time_diffs = work_times[:1] + [
            (t2 - t1).total_seconds() for t1, t2 in pairwise(submit_times)
        ]

        computed_times.append(
            {
                "NumHITs": num_hits,
                "MeanWorkTimeInSeconds": np.mean(work_times),
                "MedianWorkTimeInSeconds": np.median(work_times),
                "MeanRealWorkTimeInSeconds": total_work_time / num_hits,
                "MedianRealWorkTimeInSeconds": np.median(submit_time_diffs),
            }
        )

    return computed_times


def print_times(worker_times):
    """Print the worker times"""
    print(
        "\n".join(
            ",\t".join(f"{k}={v:.1f}" for k, v in r.items()) for r in worker_times
        )
    )
    print(f"Total HITs={sum(x['NumHITs'] for x in worker_times)}\n")


def generate_plot(
    indices,
    worker_times,
    axes,
    label,
    stats=[
        "MedianRealWorkTimeInSeconds",
        "MeanRealWorkTimeInSeconds",
        "MeanWorkTimeInSeconds",
    ],
):
    """Generate the plot of worker times"""
    base = np.array([0.0] * len(worker_times))
    for stat in stats:
        time_stats = np.array(
            [time[stat] - base[i] for i, time in enumerate(worker_times)]
        )
        axes.bar(
            indices, time_stats, bottom=base, label=f"{FRIENDLY_NAMES[stat]} {label}"
        )
        base += time_stats


def main():
    """Main entry point of the script"""
    args = parse_args()
    with open(args.infile, "rt") as csvfile:
        reader = csv.DictReader(csvfile.readlines())

    worker_times = compute_times(reader)

    kept = [
        times
        for times in worker_times
        if times["MedianRealWorkTimeInSeconds"] >= args.threshold
    ]
    filtered = [
        times
        for times in worker_times
        if times["MedianRealWorkTimeInSeconds"] < args.threshold
    ]

    kept = sorted(kept, key=lambda x: x[args.stats[0]], reverse=True)
    filtered = sorted(filtered, key=lambda x: x[args.stats[0]])

    num_filtered = len(filtered)
    figure, axes = plt.subplots()
    generate_plot(
        list(range(num_filtered)),
        filtered,
        axes,
        f"< {args.threshold}s",
        stats=args.stats,
    )
    generate_plot(
        list(range(num_filtered, len(kept) + num_filtered)),
        kept, axes, f">= {args.threshold}s", stats=args.stats
    )

    axes.set_xticks(tuple())
    axes.set_xticklabels(tuple())
    axes.set_ylabel("Completed HITs", fontsize=12)
    axes.set_xlabel("Individual Workers", fontsize=12)
    axes.legend(fontsize=12)

    figure.set_figheight(args.height)
    output_filename, _ = os.path.splitext(args.infile)
    plt.savefig(f"{output_filename}.pdf", bbox_inches="tight")


if __name__ == "__main__":
    main()

